Premonition Net, A Multi-Timeline Transformer Network Architecture Towards Strawberry Tabletop Yield Forecasting

Yield forecasting is a critical first step necessary for yield optimisation, with important consequences for the broader food supply chain, procurement, price-negotiation, logistics, and supply. However yield forecasting is notoriously difficult, and oft-inaccurate. Premonition Net is a multi-timeline, time sequence ingesting approach towards processing the past, the present, and premonitions of the future. We show how this structure combined with transformers attains critical yield forecasting proficiency towards improving food security, lowering prices, and reducing waste. We find data availability to be a continued difficulty however using our premonition network and our own collected data we attain yield forecasts 3 weeks ahead with a a testing set RMSE loss of ~0.08 across our latest season.

==> build.sh <==
#!/usr/bin/env bash
# @Author: GeorgeRaven <archer>
# @Date:   2021-04-22T15:48:50+01:00
# @Last modified by:   archer
# @Last modified time: 2021-10-25T10:53:43+01:00
# @License: please see LICENSE file in project root


echo "** building files:"
latexmk -synctex=1 -interaction=nonstopmode -shell-escape -file-line-error -pdf *.tex
echo "** cleaning up:"
latexmk -c
echo "** organising builds dir:"
mkdir -p builds
rm -f builds/*.pdf
echo "** copying:"
ls -al *.pdf
cp *.pdf builds/.
cp *.bbl builds/.
echo "** ending-state:"
ls -al


==> docker-build.sh <==
#!/usr/bin/env bash
# @Author: GeorgeRaven <archer>
# @Date:   2021-04-22T15:48:50+01:00
# @Last modified by:   archer
# @Last modified time: 2021-05-04T15:01:38+01:00
# @License: please see LICENSE file in project root

mkdir -p builds
sudo docker-compose up --build

